Embedded symmetric positive semi-definite machine-learned elements for reduced-order modeling in finite-element simulations with application to threaded fasteners

We present a machine-learning strategy for finite element analysis of solid mechanics wherein we replace complex portions of a computational domain with a data-driven surrogate. In the proposed strategy, we decompose a computational domain into an "outer" coarse-scale domain that we resolve using a finite element method (FEM) and an "inner" fine-scale domain. We then develop a machine-learned (ML) model for the impact of the inner domain on the outer domain. In essence, for solid mechanics, our machine-learned surrogate performs static condensation of the inner domain degrees of freedom. This is achieved by learning the map from (virtual) displacements on the inner-outer domain interface boundary to forces contributed by the inner domain to the outer domain on the same interface boundary. We consider two such mappings, one that directly maps from displacements to forces without constraints, and one that maps from displacements to forces by virtue of learning a symmetric positive semi-definite (SPSD) stiffness matrix. We demonstrate, in a simplified setting, that learning an SPSD stiffness matrix results in a coarse-scale problem that is well-posed with a unique solution. We present numerical experiments on several exemplars, ranging from finite deformations of a cube to finite deformations with contact of a fastener-bushing geometry. We demonstrate that enforcing an SPSD stiffness matrix is critical for accurate FEM-ML coupled simulations, and that the resulting methods can accurately characterize out-of-sample loading configurations with significant speedups over the standard FEM simulations.

==> figs/makeLoadingFig.py <==
from pylab import *
close("all")
from matplotlib import rc
rc('text', usetex=True)
import os
axis_font = {'size':24,'family':'serif'}
axis_font2 = {'size':16,'family':'serif'}



nt = 100
T = 1.
t = np.linspace(0,T,nt)

sigmax1 = 0.3
sigmax2 = -.1
sigmaz1 = 0.3
sigmaz2 = 0.1
Tx1 = 0.5
Tz1 = 0.5
uh1 = np.zeros(nt)
uh3 = np.zeros(nt)

uh1[t<Tx1] =  ( 0.5*(sigmax1 + sigmax1*cos( (t/Tx1)*np.pi - np.pi) ))[t<Tx1]
uh1[t>=Tx1] =  ( sigmax1 + 0.5*(sigmax2 + sigmax2*np.cos( (t - Tx1)/(T - Tx1)*np.pi - np.pi) ))[t>=Tx1]

uh3[t<Tz1] =  ( 0.5*(sigmaz1 + sigmaz1*cos( (t/Tz1)*np.pi - np.pi) ))[t<Tz1]
uh3[t>=Tz1] =  ( sigmaz1 + 0.5*(sigmaz2 + sigmaz2*np.cos( (t - Tz1)/(T - Tz1)*np.pi - np.pi) ))[t>=Tz1]


plt.plot(t,uh1,color='blue',label=r'$u_{h1}$')
plt.plot(t,uh3,color='red',label=r'$u_{h3}$')
plt.xlabel(r'time, $t$ (s)',**axis_font)
plt.ylabel(r'Boundary displacement (in.)',**axis_font)
plt.tight_layout()
leg = plt.legend(loc=2,fontsize=20)
plt.savefig('cube_loading_fig.pdf')
plt.show()

